Keep CALM and CRDT On

Despite decades of research and practical experience, developers have few tools for programming reliable distributed applications without resorting to expensive coordination techniques. Conflict-free replicated datatypes (CRDTs) are a promising line of work that enable coordination-free replication and offer certain eventual consistency guarantees in a relatively simple object-oriented API. Yet CRDT guarantees extend only to data updates; observations of CRDT state are unconstrained and unsafe. We propose an agenda that embraces the simplicity of CRDTs, but provides richer, more uniform guarantees. We extend CRDTs with a query model that reasons about which queries are safe without coordination by applying monotonicity results from the CALM Theorem, and lay out a larger agenda for developing CRDT data stores that let developers safely and efficiently interact with replicated application state.

==> gen_diff.sh <==
git latexdiff initial -- --main main.tex --latexopt -shell-escape -b --no-view --exclude-textcmd="author" --config="PICTUREENV=(?:picture|DIFnomarkup|grammar)[\w\d*@]*" --ignore-latex-errors -o diff.pdf

